ROC and AUC with a Binary Predictor: a Potentially Misleading Metric

In analysis of binary outcomes, the receiver operator characteristic (ROC) curve is heavily used to show the performance of a model or algorithm. The ROC curve is informative about the performance over a series of thresholds and can be summarized by the area under the curve (AUC), a single number. When a predictor is categorical, the ROC curve has one less than number of categories as potential thresholds; when the predictor is binary there is only one threshold. As the AUC may be used in decision-making processes on determining the best model, it important to discuss how it agrees with the intuition from the ROC curve. We discuss how the interpolation of the curve between thresholds with binary predictors can largely change the AUC. Overall, we show using a linear interpolation from the ROC curve with binary predictors corresponds to the estimated AUC, which is most commonly done in software, which we believe can lead to misleading results. We compare R, Python, Stata, and SAS software implementations. We recommend using reporting the interpolation used and discuss the merit of using the step function interpolator, also referred to as the "pessimistic" approach by Fawcett (2006).

==> binary_roc.R <==
x = c(rep(0, 52), rep(1, 32),
      rep(0, 35), rep(1, 50))
y = c(rep(0, 84), rep(1, 85))
df = data.frame(x,y)
# write.csv(df, "sample_data.csv", row.names = FALSE)
tab = table(x, y)
sens = tab[2,2] / sum(tab[,2])
spec = tab[1,1] / sum(tab[,1])
fpr = 1-spec
area_of_tri = 1/2 * sens * fpr
area_of_quad = sens * spec + 1/2 * spec * (1-sens)
auc = area_of_tri + area_of_quad

step_auc = sens * spec




est_auc = function(x, y) {
  x1 = x[y==1]
  x0 = x[y==0]
  n = 1000000
  c1 = sample(x1, size = n, replace = TRUE)
  c0 = sample(x0, size = n, replace = TRUE)
  mean(c1 > c0)
}
true_auc = est_auc(x, y)
library(ROCR)

pred = prediction(x, y)
perf = performance(pred, "tpr", "fpr")
plot(perf)
abline(a = 0, b = 1)
plot(perf, type = "s")
abline(a = 0, b = 1)
auc_est = performance(pred, "auc")
auc_est@y.values[[1]]

df = data.frame(x = x, y = y)
mod = glm(y ~ x, data = df, family = binomial())
unique(predict(mod, type = "response"))

pred = prediction(x, y)
perf = performance(pred, "tpr", "fpr")
plot(perf)

library(pROC)
myroc = pROC::roc(response = y, predictor = x)
plot(myroc)
plot(y = myroc$sensitivities,
     x = 1 - myroc$specificities, type = "l")
plot(y = myroc$sensitivities,
     x = 1 - myroc$specificities, type = "s")
plot(myroc, type = "s")


# library(AUC) # NA
AUC::auc(AUC::sensitivity(x, y)) #NA


==> index.R <==
## ----setup, include = FALSE----------------------------------------------
# devtools::install_github("yihui/knitr@0da648bff63d3c4234ea4a19bd9cd62e45efa42a")
library(knitr)
library(kableExtra)
knitr::opts_chunk$set(
  collapse = TRUE,
  message = FALSE, warning = FALSE, 
  comment = "")
knitr::opts_chunk$set(fig.pos = "H")
library(reticulate)
library(tidyverse)
py_version = "3.5"
python = file.path("/Library/Frameworks/Python.framework",
                   "/Versions", py_version, "bin/python3")
use_python(python)
# use_virtualenv("r-tensorflow")
knitr::knit_engines$set(python = reticulate::eng_python)
# devtools::install_github("rstudio/rticles", ref = "jss")

## ---- message=FALSE, echo = FALSE----------------------------------------
library(cranlogs)
library(ggplot2)
library(dplyr)

## ----make_data, echo = FALSE , results = "asis", out.extra = ''----------
x = c(rep(0, 52), rep(1, 32),
      rep(0, 35), rep(1, 50))
y = c(rep(0, 84), rep(1, 85))
tab = table(x, y)

## ----create_tab, echo = FALSE--------------------------------------------
knitr::kable(tab, 
             caption = "A simple 2x2 table of a binary predictor (rows) versus a binary outcome (columns)", valign = "ht") %>% 
  kableExtra::kable_styling(position = "center")

## ---- echo = FALSE-------------------------------------------------------
sens = tab[2,2] / sum(tab[,2])
spec = tab[1,1] / sum(tab[,1])
auc.defn = sens * spec
# print(auc.defn)

## ---- echo = FALSE-------------------------------------------------------
flip.auc = (1 - sens) * (1 - spec)
# print(flip.auc)

## ---- echo = FALSE-------------------------------------------------------
fpr = 1 - spec
area_of_tri = 1/2 * sens 
area_of_tri = area_of_tri * fpr
area_of_quad = sens * spec 
area_of_upper_tri = 1/2 * spec 
area_of_upper_tri = area_of_upper_tri * (1 - sens)
area_of_quad = sens * spec + area_of_upper_tri
auc = area_of_tri + area_of_quad
# print(auc)

## ---- echo = FALSE-------------------------------------------------------
n = 1000000

## ------------------------------------------------------------------------
est.auc = function(x, y, n = 1000000) {
  x1 = x[y == 1] # x | y = 1
  x0 = x[y == 0] # x | y = 0
  c1 = sample(x1, size = n, replace = TRUE)
  c0 = sample(x0, size = n, replace = TRUE)
  auc.defn = mean(c1 > c0) # strictly greater
  auc.wties = auc.defn + 1/2 * mean(c1 == c0) # half for ties
  return(c(auc.definition = auc.defn,
           auc.wties = auc.wties))
}
sample.estauc = est.auc(x, y)
sample.estauc

## ----main, echo = FALSE, fig.width=10, fig.height=5, fig.cap = "ROC curve of the data in the simple concrete example.  Here we present a standard ROC curve, with the false positive rate or $1 - \\text{specificity}$ on the x-axis and true positive rate or sensitivity on the y-axis.  The dotted line represents the identity. The shaded area in panel represents the AUC for the strict definition.  The additional shaded areas on panel B represent the AUC when accounting for ties.  "----
library(ROCR)
yvalues = function(perf) {
  unlist(slot(perf, "y.values"))
}
xvalues = function(perf) {
  unlist(slot(perf, "x.values"))
}
pred = prediction(x, y)
perf = performance(pred, "tpr", "fpr")
par(mfrow = c(1, 2), oma = c(0, 0, 0, 0), mar = c(5, 4.1, 0, 0))
plot(xvalues(perf), yvalues(perf), type = "s", 
     ylab = "True positive rate", 
     xlab = "False positive rate", cex = 2)
rect(xleft = 1 - spec, xright = 1, ybottom = 0, ytop = sens, col = "deepskyblue3", border = FALSE)
lines(xvalues(perf), yvalues(perf), lwd = 2, type = "s")
abline(a = 0, b = 1, col = "gray", lty = "dashed")
text(x = 0.15, y = 0.8, labels = c("A"), cex = 12)
plot(perf, ylab = "")
verts = cbind(x = c(0, 1 - spec, 1 - spec), y = c(0, sens, 0))
polygon(verts, col = "orange", border = FALSE)
verts = cbind(x = c(1 - spec, 1, 1), y = c(sens, 1, sens))
polygon(verts, col = "firebrick", border = FALSE)
rect(xleft = 1 - spec, xright = 1, ybottom = 0, ytop = sens, col = "deepskyblue3", border = FALSE)
lines(xvalues(perf), yvalues(perf), lwd = 2)
text(x = 0.15, y = 0.8, labels = c("B"), cex = 12)
# rect(xleft = 0, ybottom =0, xright= 1-spec, ytop = sens, col = "red")
# rect(xleft = 1 - spec, ybottom = sens, xright= 1, ytop = 1, col = "blue")
abline(a = 0, b = 1,  col = "gray",lty = "dashed")

## ----main2, echo = FALSE, fig.width=5, fig.height=5, include = FALSE-----
library(ROCR)
plot.new()
verts = cbind(x = c(0, 1 - spec, 1 - spec), y = c(0, sens, 0))
polygon(verts, col = "orange", border = FALSE)
verts = cbind(x = c(1 - spec, 1, 1), y = c(sens, 1, sens))
polygon(verts, col = "firebrick", border = FALSE)
rect(xleft = 1 - spec, xright = 1, ybottom = 0, ytop = sens, col = "deepskyblue3", border = FALSE)

## ---- echo = FALSE, message = FALSE, include=FALSE-----------------------
dl = cranlogs::cran_downloads(
  # when = "last-month", 
  from = "2017-09-08",
  to =  Sys.Date(),
  packages = c("pROC", "ROCR", "fbroc", "AUC",
               "PKNCA", "auRoc", "caTools", "npROCRegression", 
               "roccv", "ROC632", "correctedAUC", "cvAUC",
               "optAUC", "tpAUC"))
dl = dl %>% 
  arrange(package, date) %>% 
  group_by(package) %>%
  mutate(count = cumsum(count),
         label = last(count),
         last_date = last(date)) %>% 
  ungroup
r = range(dl[["date"]])
r[2] = r[2] + 3
dl_text = dl %>% 
  select(package, label, last_date) %>% 
  distinct %>% 
  mutate(date = last_date + 3,
         count = label) %>% 
  arrange(desc(count), package)
dl_text = dl_text %>% head(5)
dl = dl %>% 
  filter(package %in% dl_text[["package"]])
dl_text2 = dl_text %>% 
  mutate(count = ifelse(package == "AUC", count + 2000, count),
         count = ifelse(package == "cvAUC", count - 2000, count))
dl %>% 
  ggplot(aes(x = date, y = count, group = package)) + 
  xlim(r) +
  geom_line() + 
  geom_text(aes(label = package), data = dl_text2,
                size = 3)

dl %>% 
  filter(!package %in% c("caTools")) %>% 
  ggplot(aes(x = date, y = count, group = package)) + 
  geom_line() + 
  geom_text(
    aes(label = package),
    data = dl_text %>% 
      filter(!package %in% c("caTools")))

## ------------------------------------------------------------------------
library(caTools)
colAUC(x, y)

## ------------------------------------------------------------------------
library(ROCR)
pred = prediction(x, y)
auc.est = performance(pred, "auc")
auc.est@y.values[[1]]

## ------------------------------------------------------------------------
library(pROC)
pROC.roc = pROC::roc(predictor = x, response = y)
pROC.roc[["auc"]]

## ---- include = FALSE, echo = FALSE, fig.width=10, fig.height=10---------
ggroc(pROC.roc, colour = "firebrick")

## ---- include = FALSE, echo = FALSE, fig.width=10, fig.height=10---------
par(mfrow = c(2, 2), oma = c(0, 0, 0, 0), mar = c(5, 4.1, 0, 0))
plot.roc(pROC.roc)
plot.roc(pROC.roc, type = "s")
plot(y = pROC.roc[["sensitivities"]],
     x = 1 - pROC.roc[["specificities"]], type = "l")
plot(y = pROC.roc[["sensitivities"]],
     x = 1 - pROC.roc[["specificities"]], type = "s")

## ---- include = FALSE----------------------------------------------------
fpr = 1 - spec
left.tri = 1/2 * sens * fpr
right.tri = 1/2 * spec * (1 - sens)
false.auc = left.tri + auc.defn + right.tri
false.auc

## ------------------------------------------------------------------------
library(fbroc)
fbroc.default = boot.roc(x, as.logical(y), 
                         n.boot = 1000, tie.strategy = 2)
auc.def = perf(fbroc.default, "auc")
auc.def[["Observed.Performance"]]
fbroc.alternative = boot.roc(x, as.logical(y), 
                             n.boot = 1000, tie.strategy = 1)
auc.alt = perf(fbroc.alternative, "auc")
auc.alt[["Observed.Performance"]]

## ---- include = FALSE----------------------------------------------------
graph2 <- plot(fbroc.default, main = "Tie Strategy 2")
graph1 <- plot(fbroc.alternative, add = TRUE, main = "Tie Strategy 1")

## ---- include = FALSE----------------------------------------------------
gridExtra::grid.arrange(graph1, graph2, ncol = 2)

## ---- include = FALSE, eval = TRUE---------------------------------------
pred = prediction(x, y)
perf = performance(pred, "tpr", "fpr")
pnger = function(filename){
  png(filename, height = 7, width = 7, units = "in", res = 300)
}
pnger("ROCR.png")
plot(perf, main = "ROCR", lwd = 5, cex.axis = 2, cex.lab = 2, cex.main
= 3, cex =3 )
dev.off()
pnger("pROC.png")
plot(pROC.roc, main = "pROC", lwd = 5, cex.axis = 2, cex.lab = 2, cex.main
= 3)
dev.off()
pnger("fbroc2.png")
plot(fbroc.default) + ggtitle("fbroc, Strategy 2") +
  theme(axis.text=element_text(size = 20),
        axis.title=element_text(size = 20,face="bold"))
dev.off()
pnger("fbroc1.png")
plot(fbroc.alternative) + ggtitle("fbroc, Strategy 1") +
  theme(axis.text=element_text(size = 20),
        axis.title=element_text(size = 20,face="bold"))
dev.off()

## ---- echo = FALSE-------------------------------------------------------
python_figure = "python_roc.png"

## ----python_plot_show, eval = TRUE---------------------------------------
# Adapted from https://qiita.com/bmj0114/items/460424c110a8ce22d945
library(reticulate)
sk = import("sklearn.metrics")
py.roc.curve = sk$roc_curve(y_score = x, y_true = y)
names(py.roc.curve) = c("fpr", "tpr", "thresholds")
py.roc.auc = sk$auc(py.roc.curve$fpr, py.roc.curve$tpr)
py.roc.auc

## ----python_plot, eval = FALSE, message=FALSE, results='hide', include = FALSE----
## # Adapted from
## # https://qiita.com/bmj0114/items/460424c110a8ce22d945
## sk = import("sklearn.metrics")
## mpl = import("matplotlib")
## mpl$use('TkAgg')
## plt = import("matplotlib.pyplot")
## py.roc.curve = sk$roc_curve(y_score = x, y_true = y)
## names(py.roc.curve) = c("fpr", "tpr", "thresholds")
## py.roc.auc = sk$auc(py.roc.curve$fpr, py.roc.curve$tpr)
## 
## plt$figure()
## plt$plot(
##   py.roc.curve$fpr,
##   py.roc.curve$tpr,
##   color = 'darkorange',
##   lw = 1,
##   label = sprintf('ROC curve (area = %0.3f)', py.roc.auc))
## plt$plot(c(0, 1),
##          c(0, 1),
##          color = 'navy',
##          lw = 1,
##          linestyle = '--')
## plt$xlim(c(0.0, 1.0))
## plt$ylim(c(0.0, 1.05))
## plt$xlabel('False Positive Rate')
## plt$ylabel('True Positive Rate')
## plt$title('Receiver operating characteristic')
## plt$legend(loc = "lower right")

## ---- echo = FALSE, include=FALSE, eval = FALSE--------------------------
## if (!file.exists(python_figure)) {
##   plt$savefig(python_figure)
## }

## ---- echo = FALSE, out.width="100%", include = FALSE--------------------
knitr::include_graphics(python_figure)

##   proc logistic data=roc;

## ----global-options, include=FALSE---------------------------------------
library(haven)
df = data.frame(x,y)
haven::write_dta(data = df, path = "sample_data.dta", version = 13)

library(statamd)
statapath = statamd::stata_engine_path()
profile_do(dataset = "sample_data.dta")

## roctab x y

## rocreg y x, nodots auc

## rocreg y x, auc

## ---- echo = FALSE, fig.width=10, fig.height=5, fig.cap = "hey", results="hide"----
library(ROCR)
png("ROCR_plot.png", height = 7, width = 7, units = "in", res = 300)
pred = prediction(x, y)
perf = performance(pred, "tpr", "fpr")
par(mfrow = c(1, 2), oma = c(0, 0, 0, 0), mar = c(5, 4.1, 0, 0))
plot(xvalues(perf), yvalues(perf), type = "s", 
     ylab = "True positive rate", 
     xlab = "False positive rate", cex = 2)
rect(xleft = 1 - spec, xright = 1, ybottom = 0, ytop = sens, col = "deepskyblue3", border = FALSE)
lines(xvalues(perf), yvalues(perf), lwd = 2, type = "s")
abline(a = 0, b = 1, col = "gray", lty = "dashed")
plot(perf, ylab = "", lwd = 2)
verts = cbind(x = c(0, 1 - spec, 1 - spec), y = c(0, sens, 0))
polygon(verts, col = "orange", border = FALSE)
verts = cbind(x = c(1 - spec, 1, 1), y = c(sens, 1, sens))
polygon(verts, col = "firebrick", border = FALSE)
rect(xleft = 1 - spec, xright = 1, ybottom = 0, ytop = sens, col = "deepskyblue3", border = FALSE)
lines(xvalues(perf), yvalues(perf), lwd = 2)
# rect(xleft = 0, ybottom =0, xright= 1-spec, ytop = sens, col = "red")
# rect(xleft = 1 - spec, ybottom = sens, xright= 1, ytop = 1, col = "blue")
abline(a = 0, b = 1,  col = "gray",lty = "dashed")
dev.off()

## ---- include=FALSE------------------------------------------------------
nboot = 1000
n = length(x)
samps = matrix(sample(n, size = n * nboot, replace = TRUE), 
               ncol = nboot)
ssens = sspec = rep(NA, nboot)
for (iind in seq(nboot)) {
  ind = samps[, iind]
  xx = factor(x[ind], levels = c(0, 1))
  yy = factor(y[ind], levels = c(0, 1))
  tab = table(xx, yy)
  sens = tab[2,2] / sum(tab[,2])
  spec = tab[1,1] / sum(tab[,1])
  ssens[iind] = sens
  sspec[iind] = spec
}
plot(c(0, 1), c(0, 1), type = "n")
df = cbind(sspec, ssens)
apply(df, 1, function(x) {
  d = rbind(
    c(0, 0),
    x,
    c(1,1))
  lines(d, type = "s")
})
spec_quant = quantile(sspec, probs = c(0.025, 0.975))
sens_quant = quantile(ssens, probs = c(0.025, 0.975))
plot(c(0, 1), c(0, 1), type = "n")
df = cbind(spec_quant, sens_quant)
apply(df, 1, function(x) {
  d = rbind(
    c(0, 0),
    x,
    c(1,1))
  lines(d, type = "s")
})

## ----fawcett, include = FALSE--------------------------------------------
faw = data.frame(y = c(rep(TRUE, 6), rep(FALSE, 4)),
                 x = c(0.99999, 0.99999, 0.99993, 
                       0.99986, 0.99964, 0.99955, 
                       0.68139, 0.50961, 0.48880, 0.44951))
faw = faw %>% mutate(hyp = x > 0.5)
pred = prediction(predictions = faw[, "x"], labels = faw[, "y"])
auc.estimated = performance(pred, "auc")
auc.estimated@y.values[[1]]
est.auc(x = faw[, "x"], y = faw[, "y"])

## ----fawplot, include = FALSE--------------------------------------------
par(mfrow = c(1, 2))
perf = performance(pred, "tpr", "fpr")
plot(perf)
abline(a = 0, b = 1)
plot(perf, type = "s")
abline(a = 0, b = 1)

## ---- echo = FALSE-------------------------------------------------------
library(dplyr)
fawcett = function(df) {
  L_sorted = df %>% 
    arrange(desc(x), y)
  n_sample = nrow(L_sorted)
  P = sum(L_sorted[["y"]])
  N = n_sample - P
  FP = TP = 0
  R = NULL
  f_prev = -Inf
  i = 1
  for (i in seq(n_sample)) {
    f_i = L_sorted[["x"]][i]
    if (f_i != f_prev) {
      fpr = FP/N
      tpr = TP / P
      R = rbind(R, c(fpr = fpr, tpr = tpr))
      f_prev = f_i
    }
    if (L_sorted[["y"]][i]) {
      TP = TP + 1
    }
    if (!L_sorted[["y"]][i]) {
      FP = FP + 1
    }  
  }
  fpr = FP/N
  tpr = TP / P
  R = rbind(R, c(fpr = fpr, tpr = tpr))
  return(R) 
}
fawcett_roc = fawcett(faw)
df = data_frame(x =x, y = y)
fawcett_roc = fawcett(df)
seq_range = function(x, ...) {
  rx = range(x)
  seq(rx[1], rx[2], ...)
}

## ---- engine='R', include = FALSE, eval = TRUE---------------------------
unlink("profile.do")
file.remove("sample_data.dta")


